Towards Improved Variational Inference for Deep Bayesian Models

Deep learning has revolutionized the last decade, being at the forefront of extraordinary advances in a wide range of tasks including computer vision, natural language processing, and reinforcement learning, to name but a few. However, it is well-known that deep models trained via maximum likelihood estimation tend to be overconfident and give poorly-calibrated predictions. Bayesian deep learning attempts to address this by placing priors on the model parameters, which are then combined with a likelihood to perform posterior inference. Unfortunately, for deep models, the true posterior is intractable, forcing the user to resort to approximations. In this thesis, we explore the use of variational inference (VI) as an approximation, as it is unique in simultaneously approximating the posterior and providing a lower bound to the marginal likelihood. If tight enough, this lower bound can be used to optimize hyperparameters and to facilitate model selection. However, this capacity has rarely been used to its full extent for Bayesian neural networks, likely because the approximate posteriors typically used in practice can lack the flexibility to effectively bound the marginal likelihood. We therefore explore three aspects of Bayesian learning for deep models: 1) we ask whether it is necessary to perform inference over as many parameters as possible, or whether it is reasonable to treat many of them as optimizable hyperparameters; 2) we propose a variational posterior that provides a unified view of inference in Bayesian neural networks and deep Gaussian processes; 3) we demonstrate how VI can be improved in certain deep Gaussian process models by analytically removing symmetries from the posterior, and performing inference on Gram matrices instead of features. We hope that our contributions will provide a stepping stone to fully realize the promises of VI in the future.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi


==> hooks/install.sh <==
#!/bin/bash

# Adapted from https://gist.github.com/tilap/0590e78c9cfd8f6548f5

# Basic script to set custom project hook and share it with other developpers
#
# cd [path-of-the-script]
# . install.sh
#
# Folders usecase
# /.git
# /.git/hooks
# /hooks/install.sh <- this script
# /hooks <- path of your hooks

set -e

# list of hooks the script will look for
HOOK_NAMES="applypatch-msg pre-applypatch post-applypatch pre-commit prepare-commit-msg commit-msg post-commit pre-rebase post-checkout post-merge pre-receive update post-receive post-update pre-auto-gc"

PROJECT_ROOT_DIR=`git rev-parse --show-toplevel`

# absolute folder path of directory into which hooks should be installed
TGT_DIR=$PROJECT_ROOT_DIR/.git/hooks

# absolute folder path of the custom hooks to deploy / current script
SRC_DIR=$PROJECT_ROOT_DIR/hooks

# relative folder path from the target dir to the source dir
LNS_RELATIVE_PATH=../../hooks

echo "Install project git hooks"

for hook in $HOOK_NAMES; do
    # if we have a custom hook to set
    if [ -f $SRC_DIR/$hook ]; then
      echo "> Hook $hook"
      if [ ! -x $SRC_DIR/$hook ]; then
          echo " > Not executable, skipping"
          continue
      fi
      # If the hook already exists, is executable, and is not a symlink
      if [ ! -h $TGT_DIR/$hook -a -x $TGT_DIR/$hook ]; then
          echo " > Old git hook $hook disabled"
          # append .old to disable it
          mv $TGT_DIR/$hook $TGT_DIR/$hook.old
      fi

      # create the symlink, overwriting the file if it exists
      echo " > Enable project git hook"
      ln -s -f $LNS_RELATIVE_PATH/$hook $TGT_DIR/$hook
    fi
done

